Search What You Want: Barrier Panelty NAS for Mixed Precision Quantization

Emergent hardwares can support mixed precision CNN models inference that assign different bitwidths for different layers. Learning to find an optimal mixed precision model that can preserve accuracy and satisfy the specific constraints on model size and computation is extremely challenge due to the difficult in training a mixed precision model and the huge space of all possible bit quantizations. In this paper, we propose a novel soft Barrier Penalty based NAS (BP-NAS) for mixed precision quantization, which ensures all the searched models are inside the valid domain defined by the complexity constraint, thus could return an optimal model under the given constraint by conducting search only one time. The proposed soft Barrier Penalty is differentiable and can impose very large losses to those models outside the valid domain while almost no punishment for models inside the valid domain, thus constraining the search only in the feasible domain. In addition, a differentiable Prob-1 regularizer is proposed to ensure learning with NAS is reasonable. A distribution reshaping training strategy is also used to make training more stable. BP-NAS sets new state of the arts on both classification (Cifar-10, ImageNet) and detection (COCO), surpassing all the efficient mixed precision methods designed manually and automatically. Particularly, BP-NAS achieves higher mAP (up to 2.7\% mAP improvement) together with lower bit computation cost compared with the existing best mixed precision model on COCO detection.

==> eccv2020_bpnas/fig/draw_fig.py <==
import matplotlib.pyplot as plt
import numpy as np
import string


# ##################### barrier penalty function ###################
# plt.figure()
#
# x4 = np.linspace(-3.0, -0.0, 1000) + 4
# y4 = x4 * 0
# plt.plot(x4, y4, color='b', linewidth=1.5, label='$\mathcal{L}_{c}^{*}$($\\theta$)')
# plt.arrow(4, 0, 0, 1.2, head_width=0.05,
#           head_length=0.05, fc='b', ec='b', label='$\mathcal{L}$_{c}($\\theta$)')
#
# mu_1 = 0.5
# x1 = np.linspace(-3.0, -0.1, 10000) + 4
# y1 = - mu_1 * np.log(np.log(4 + 1 - x1))
# plt.plot(x1, y1, label='$\mathcal{L}_c$($\\theta$): $\mu$=0.5', color='teal', linewidth=1.5)
#
# mu_2 = 0.2
# x2 = np.linspace(-3.0, -0.01, 10000) + 4
# y2 = - mu_2 * np.log(np.log(4 + 1 - x2))
# plt.plot(x2, y2, label='$\mathcal{L}_c$($\\theta$): $\mu$=0.2', color='coral', linewidth=1.5)
#
# mu_3 = 0.05
# x3 = np.linspace(-3.0, -0.00001, 100000) + 4
# y3 = - mu_3 * np.log(np.log(4 + 1 - x3))
# plt.plot(x3, y3, label='$\mathcal{B}$($\mathcal{N}$;MP) $\leq$ $\mathcal{B}_{max}$', color='g', linewidth=1.5)
#
#
# plt.xlim(0.8, 4.2)
# plt.ylim(-0.2, 1.4)
# plt.legend(fontsize='large')
# plt.xlabel('E($\mathcal{SN}$)')
# plt.show()




################### ablation study: robust training #############

## with uniform
# file = 'train_log_dr.txt'
file = './robust_exp/12481/convclip_train_log.txt'
x = np.arange(0., 161)
acc_with_u = x.copy()
acc_ind = 0
loss_with_u = x.copy()
loss_ind = 0
with open(file) as f:
  for line in f.readlines():
      if "val: " in line:
          for i in range(len(line.split(" "))):
              if line.split(" ")[i] == "Prec@1":
                  top1_acc = line.split(" ")[i+1].replace("%", "")
                  break
          acc_with_u[acc_ind] = float(top1_acc)
          if acc_ind > 1 and acc_with_u[acc_ind] < acc_with_u[acc_ind-1]:
              acc_with_u[acc_ind] = (acc_with_u[acc_ind]  + acc_with_u[acc_ind-1]) / 2
          acc_ind = acc_ind + 1
      if "Train: " in line and "050/" in line:
          for i in range(len(line.split(" "))):
              if line.split(" ")[i] == "Loss":
                  loss_train = line.split(" ")[i+1]
                  break
          loss_with_u[loss_ind] = float(loss_train)
          loss_ind = loss_ind + 1
loss_with_u[loss_ind] = loss_with_u[loss_ind-1]
print(loss_with_u)
print(acc_with_u)

## qat
file = 'train_log_qat.txt'
x = np.arange(0., 161)
acc_with_qat = x.copy()
acc_ind = 0
loss_with_qat = x.copy()
loss_ind = 0
with open(file) as f:
  for line in f.readlines():
      if "val: " in line:
          for i in range(len(line.split(" "))):
              if line.split(" ")[i] == "Prec@1":
                  top1_acc = line.split(" ")[i+1].replace("%", "")
                  break
          acc_with_qat[acc_ind] = float(top1_acc)
          if acc_ind > 1 and loss_with_qat[acc_ind] < loss_with_qat[acc_ind-1]:
              loss_with_qat[acc_ind] = (loss_with_qat[acc_ind]  + loss_with_qat[acc_ind-1]) / 2
          acc_ind = acc_ind + 1
      if "Train: " in line and "050/" in line:
          for i in range(len(line.split(" "))):
              if line.split(" ")[i] == "Loss":
                  loss_train = line.split(" ")[i+1]
                  break
          loss_with_qat[loss_ind] = float(loss_train)
          loss_ind = loss_ind + 1
loss_with_qat[loss_ind] = loss_with_u[loss_ind-1]
print(loss_with_u)
print(acc_with_u)

fig = plt.figure(1)
ax1 = fig.add_subplot(111)
ax1.plot(x, acc_with_u, 'r', linestyle="-", label="Acc. with uniform")
ax1.plot(x, acc_with_qat, 'b', linestyle="-", label="Acc. without uniform")
ax1.set_ylabel('Top-1 Accuracy',size=11)

ax2 = ax1.twinx()  # this is the important function
ax2.plot(x[0:158], loss_with_u[0:158], 'r', linestyle="--", label="Loss with uniform")
ax2.plot(x[0:158], loss_with_qat[0:158], 'b', linestyle="--", label="Loss without uniform")
# ax2.set_ylabel('Training loss')

ax1.set_xlabel('Training Epochs', size=11)
ax1.set_title("Mixed Precision ResNet20s", size=10)
ax1.legend(loc='upper left', bbox_to_anchor=(0.35, 0.95), prop = {'size':11})
ax2.legend(loc='upper left', bbox_to_anchor=(0.35, 0.82), prop = {'size':11})

plt.show()
# # mixed precision resnet20
# x = np.arange(0., 160)
# acc_with_u = np.array([24.0, 34.7, ])
# acc_without_u = x / 2
#
# loss_with_u = np.exp(-x/100) + 0.05
# loss_without_u = np.exp(-x/100) + 0.1
#
#
# ax1 = fig.add_subplot(121)
# ax1.plot(x, acc_with_u, 'r', linestyle="--", label="Acc. with uniform")
# ax1.plot(x, acc_without_u, 'b', linestyle="--", label="Acc. without uniform")
# ax1.set_ylabel('Top-1 Accuracy')
#
# ax2 = ax1.twinx()  # this is the important function
# ax2.plot(x, loss_with_u, 'r', label="Loss with uniform")
# ax2.plot(x, loss_without_u, 'b', label="Loss without uniform")
# # ax2.set_ylabel('Training loss')
#
# ax1.set_xlabel('Training Epochs')
# ax1.set_title("Mixed Precision ResNet20s")
# ax1.legend(loc='upper left', bbox_to_anchor=(0.2, 0.90), prop = {'size':10})
# ax2.legend(loc='upper left', bbox_to_anchor=(0.2, 0.80), prop = {'size':10})
#
# # supernet
#
# x = np.arange(0., 90)
# acc_with_u = x
# acc_without_u = x / 2
#
# loss_with_u = np.exp(-x/100) + 0.05
# loss_without_u = np.exp(-x/100) + 0.1
#
# ax3 = fig.add_subplot(122)
# ax3.plot(x, acc_with_u, 'r', linestyle="--", label="Acc. with uniform")
# ax3.plot(x, acc_without_u, 'b', linestyle="--", label="Acc. without uniform")
# # ax3.set_ylabel('Top-1 Accuracy')
#
# ax4 = ax3.twinx()  # this is the important function
# ax4.plot(x, loss_with_u, 'r', label="Loss with uniform")
# ax4.plot(x, loss_without_u, 'b', label="Loss without uniform")
# ax4.set_ylabel('Training loss')
#
# ax3.set_xlabel('Training Epochs')
# ax3.set_title("Super-ResNet20s")
# ax3.legend(loc='upper left', bbox_to_anchor=(0.2, 0.90), prop = {'size':9})
# ax4.legend(loc='upper left', bbox_to_anchor=(0.2, 0.80), prop = {'size':9})
#
# plt.show()

# ####### efficient search ##########
# fig = plt.figure(2)
# N = 50
# x3 = (np.random.rand(N) - 0.5) * 0.4 + 3  # 包含10个均匀分布的随机值的横坐标数组，大小[0, 1]
# y3 = np.random.rand(N) * 10 + 70 # 包含10个均匀分布的随机值的纵坐标数组
# plt.scatter(x3, y3, s=10, c='r', alpha=0.9, label='T_B=3')  # 绘制散点图，透明度为0.6（这样颜色浅一点，比较好看）
#
# x4 = (np.random.rand(N) - 0.5) * 0.4 + 4  # 包含10个均匀分布的随机值的横坐标数组，大小[0, 1]
# y4 = np.random.rand(N) * 10 + 80 # 包含10个均匀分布的随机值的纵坐标数组
# plt.scatter(x4, y4, s=10, c='g', marker='v', cmap='Reds', alpha=0.9, label='T_B=4')  # 绘制散点图，透明度为0.6（这样颜色浅一点，比较好看）
#
# x5 = (np.random.rand(N) - 0.5) * 0.4 + 5  # 包含10个均匀分布的随机值的横坐标数组，大小[0, 1]
# y5 = np.random.rand(N) * 10 + 85 # 包含10个均匀分布的随机值的纵坐标数组
# plt.scatter(x5, y5, s=10, c='b', marker='*', cmap='Reds', alpha=0.9, label='T_B=5')  # 绘制散点图，透明度为0.6（这样颜色浅一点，比较好看）
#
#
# plt.legend()
# plt.xlim(2, 6)
# plt.ylim(60, 100)
# plt.title('Searched Mixed Precision ResNet20s')
# plt.show()

==> eccv2020_bpnas/fig/robust_exp/draw_fig.py <==
import matplotlib.pyplot as plt
import numpy as np
import string

# ################### ablation study: robust training #############

## with uniform

# file = './12481/convclip_train_log.txt'
file = '../train_log_dr.txt'
x = np.arange(0., 161)
acc_with_u = x.copy()
acc_ind = 0
'''
loss_with_u = x.copy()
loss_ind = 0
'''
with open(file) as f:
  for line in f.readlines():
      if "val: " in line:
          for i in range(len(line.split(" "))):
              if line.split(" ")[i] == "Prec@1":
                  top1_acc = line.split(" ")[i+1].replace("%", "")
                  break
          acc_with_u[acc_ind] = float(top1_acc)
          if acc_ind > 1 and acc_with_u[acc_ind] < acc_with_u[acc_ind-1]:
              acc_with_u[acc_ind] = (acc_with_u[acc_ind]  + acc_with_u[acc_ind-1]) / 2
          acc_ind = acc_ind + 1
      '''
      if "Train: " in line and "050/" in line:
          for i in range(len(line.split(" "))):
              if line.split(" ")[i] == "Loss":
                  loss_train = line.split(" ")[i+1]
                  break
          loss_with_u[loss_ind] = float(loss_train)
          loss_ind = loss_ind + 1
      '''
# loss_with_u[loss_ind] = loss_with_u[loss_ind-1]
# print(loss_with_u)
print(acc_with_u)

# ## qat
# file = './12481/qat_train_log.txt'
# x = np.arange(0., 161)
# acc_with_qat = x.copy()
# acc_ind = 0
# # loss_with_qat = x.copy()
# # loss_ind = 0
# with open(file) as f:
#   for line in f.readlines():
#       if "val: " in line:
#           for i in range(len(line.split(" "))):
#               if line.split(" ")[i] == "Prec@1":
#                   top1_acc = line.split(" ")[i+1].replace("%", "")
#                   break
#           acc_with_qat[acc_ind] = float(top1_acc)
#           if acc_ind > 1 and acc_with_qat[acc_ind] < acc_with_qat[acc_ind-1]:
#               acc_with_qat[acc_ind] = (acc_with_qat[acc_ind]  + acc_with_qat[acc_ind-1]) / 2
#           acc_ind = acc_ind + 1
# #       if "Train: " in line and "050/" in line:
# #           for i in range(len(line.split(" "))):
# #               if line.split(" ")[i] == "Loss":
# #                   loss_train = line.split(" ")[i+1]
# #                   break
# #           loss_with_qat[loss_ind] = float(loss_train)
# #           loss_ind = loss_ind + 1
# # loss_with_qat[loss_ind] = loss_with_u[loss_ind-1]
# # print(loss_with_u)
# print(acc_with_u)

#pact
file = './12481/pact_train_log.txt'
x = np.arange(0., 161)
acc_with_pact = x.copy()
acc_ind = 0
# loss_with_qat = x.copy()
# loss_ind = 0
with open(file) as f:
  for line in f.readlines():
      if "val: " in line:
          for i in range(len(line.split(" "))):
              if line.split(" ")[i] == "Prec@1":
                  top1_acc = line.split(" ")[i+1].replace("%", "")
                  break
          acc_with_pact[acc_ind] = float(top1_acc)
          if acc_ind > 1 and acc_with_pact[acc_ind] < acc_with_pact[acc_ind-1]:
              acc_with_pact[acc_ind] = (acc_with_pact[acc_ind]  + acc_with_pact[acc_ind-1]) / 2
          acc_ind = acc_ind + 1
#       if "Train: " in line and "050/" in line:
#           for i in range(len(line.split(" "))):
#               if line.split(" ")[i] == "Loss":
#                   loss_train = line.split(" ")[i+1]
#                   break
#           loss_with_qat[loss_ind] = float(loss_train)
#           loss_ind = loss_ind + 1
# loss_with_qat[loss_ind] = loss_with_u[loss_ind-1]
# print(loss_with_u)
print(acc_with_pact)


fig = plt.figure(1)
ax1 = fig.add_subplot(111)
ax1.plot(x, acc_with_u, 'r', linestyle="-", label="Uniform")
#ax1.plot(x, acc_with_qat, 'b', linestyle="-", label="QAT")
ax1.plot(x, acc_with_pact, 'g', linestyle="-", label="PACT")
ax1.set_ylabel('Top-1 Accuracy')

# ax2 = ax1.twinx()  # this is the important function
# ax2.plot(x[0:158], loss_with_u[0:158], 'r', label="Loss with uniform")
# ax2.plot(x[0:158], loss_with_qat[0:158], 'b', label="Loss without uniform")
# ax2.set_ylabel('Training loss')

ax1.set_xlabel('Training Epochs')
ax1.set_title("Mixed Precision ResNet20s")
ax1.legend(loc='upper left', bbox_to_anchor=(0.1, 0.95), prop = {'size':10})
# ax2.legend(loc='upper left', bbox_to_anchor=(0.35, 0.85), prop = {'size':8})

plt.show()
# # mixed precision resnet20
# x = np.arange(0., 160)
# acc_with_u = np.array([24.0, 34.7, ])
# acc_without_u = x / 2
#
# loss_with_u = np.exp(-x/100) + 0.05
# loss_without_u = np.exp(-x/100) + 0.1
#
#
# ax1 = fig.add_subplot(121)
# ax1.plot(x, acc_with_u, 'r', linestyle="--", label="Acc. with uniform")
# ax1.plot(x, acc_without_u, 'b', linestyle="--", label="Acc. without uniform")
# ax1.set_ylabel('Top-1 Accuracy')
#
# ax2 = ax1.twinx()  # this is the important function
# ax2.plot(x, loss_with_u, 'r', label="Loss with uniform")
# ax2.plot(x, loss_without_u, 'b', label="Loss without uniform")
# # ax2.set_ylabel('Training loss')
#
# ax1.set_xlabel('Training Epochs')
# ax1.set_title("Mixed Precision ResNet20s")
# ax1.legend(loc='upper left', bbox_to_anchor=(0.2, 0.90), prop = {'size':9})
# ax2.legend(loc='upper left', bbox_to_anchor=(0.2, 0.80), prop = {'size':9})
#
# # supernet
#
# x = np.arange(0., 90)
# acc_with_u = x
# acc_without_u = x / 2
#
# loss_with_u = np.exp(-x/100) + 0.05
# loss_without_u = np.exp(-x/100) + 0.1
#
# ax3 = fig.add_subplot(122)
# ax3.plot(x, acc_with_u, 'r', linestyle="--", label="Acc. with uniform")
# ax3.plot(x, acc_without_u, 'b', linestyle="--", label="Acc. without uniform")
# # ax3.set_ylabel('Top-1 Accuracy')
#
# ax4 = ax3.twinx()  # this is the important function
# ax4.plot(x, loss_with_u, 'r', label="Loss with uniform")
# ax4.plot(x, loss_without_u, 'b', label="Loss without uniform")
# ax4.set_ylabel('Training loss')
#
# ax3.set_xlabel('Training Epochs')
# ax3.set_title("Super-ResNet20s")
# ax3.legend(loc='upper left', bbox_to_anchor=(0.2, 0.90), prop = {'size':9})
# ax4.legend(loc='upper left', bbox_to_anchor=(0.2, 0.80), prop = {'size':9})
#
# plt.show()

# ####### efficient search ##########
# fig = plt.figure(2)
# N = 50
# x3 = (np.random.rand(N) - 0.5) * 0.4 + 3  # 包含10个均匀分布的随机值的横坐标数组，大小[0, 1]
# y3 = np.random.rand(N) * 10 + 70 # 包含10个均匀分布的随机值的纵坐标数组
# plt.scatter(x3, y3, s=10, c='r', alpha=0.9, label='T_B=3')  # 绘制散点图，透明度为0.6（这样颜色浅一点，比较好看）
#
# x4 = (np.random.rand(N) - 0.5) * 0.4 + 4  # 包含10个均匀分布的随机值的横坐标数组，大小[0, 1]
# y4 = np.random.rand(N) * 10 + 80 # 包含10个均匀分布的随机值的纵坐标数组
# plt.scatter(x4, y4, s=10, c='g', marker='v', cmap='Reds', alpha=0.9, label='T_B=4')  # 绘制散点图，透明度为0.6（这样颜色浅一点，比较好看）
#
# x5 = (np.random.rand(N) - 0.5) * 0.4 + 5  # 包含10个均匀分布的随机值的横坐标数组，大小[0, 1]
# y5 = np.random.rand(N) * 10 + 85 # 包含10个均匀分布的随机值的纵坐标数组
# plt.scatter(x5, y5, s=10, c='b', marker='*', cmap='Reds', alpha=0.9, label='T_B=5')  # 绘制散点图，透明度为0.6（这样颜色浅一点，比较好看）
#
#
# plt.legend()
# plt.xlim(2, 6)
# plt.ylim(60, 100)
# plt.title('Searched Mixed Precision ResNet20s')
# plt.show()
